Understanding Automatic Differentiation Pitfalls

Automatic differentiation, also known as backpropagation, AD, autodiff, or algorithmic differentiation, is a popular technique for computing derivatives of computer programs accurately and efficiently. Sometimes, however, the derivatives computed by AD could be interpreted as incorrect. These pitfalls occur systematically across tools and approaches. In this paper we broadly categorize problematic usages of AD and illustrate each category with examples such as chaos, time-averaged oscillations, discretizations, fixed-point loops, lookup tables, and linear solvers. We also review debugging techniques and their effectiveness in these situations. With this article we hope to help readers avoid unexpected behavior, detect problems more easily when they occur, and have more realistic expectations from AD tools.

==> figures/cosine.py <==
import numpy as np
import matplotlib.pyplot as plt
from mpmath import *
mp.dps = 50; mp.pretty = True

color1 = "#045a8d"
color2 = "#fdbb84"
lw=1.5

def f(w, x):
    return cos(w*x)

def integral(w, T):
    return sin(T*w)/(T*w)

def integral_d(w, T):
    return (T*w*cos(T*w) - sin(T*w))/(T*w*w)

# overall view
Tmin, Tmax = 0, 500
nsteps = 50000
w = nsteps
res = [[0 for x in range(w)] for y in range(2)] 
resd = [[0 for x in range(w)] for y in range(2)] 
for i in range(nsteps):
    T = Tmin + (Tmax-Tmin)*(i+1)/nsteps
    res[0][i] = T
    res[1][i] = integral(1.0, T) 
    resd[0][i] = integral_d(1.0, T) 
    resd[1][i] = (integral(1.1, T) - integral(0.9, T))/0.2

# zoomed in view
T0 = 100
T1 = 1000
wmin0 = 0.9
wmax0 = 1.1
wmin1 = 0.99
wmax1 = 1.01
w, h = nsteps, 4
reszoom = [[0 for x in range(w)] for y in range(h)] 
for i in range(nsteps):
    w0 = wmin0 + (wmax0-wmin0)*(i+1)/nsteps
    w1 = wmin1 + (wmax1-wmin1)*(i+1)/nsteps
    reszoom[0][i] = w0
    reszoom[1][i] = integral(w0, T0) 
    reszoom[2][i] = w1
    reszoom[3][i] = integral(w1, T1) 


# Plot
fig = plt.figure(figsize=(7,3.6), constrained_layout=False)
plt.rcParams['text.usetex'] = True
plt.rcParams["font.family"] = "serif"
plt.rcParams["font.size"] = "10"

gs = fig.add_gridspec(60,60,wspace=50.0)
aw = fig.add_subplot(gs[0:18, 0:43])
ax = fig.add_subplot(gs[21:39, 0:43])
ay = fig.add_subplot(gs[42:60, 0:43])
az0 = fig.add_subplot(gs[0:27, 51:60])
az1 = fig.add_subplot(gs[33:60, 51:60])

aw.plot(list(res[0]), list(res[1]), lw=lw, color=color1)
aw.set_ylim([-0.2,0.2])
#aw.set_xlabel("T")
aw.set_xticklabels(())
aw.grid(axis = 'x', color='0.8', linestyle=':')
aw.set_title(r"{$L(T,\omega) = \int_0^T \cos(\omega t) dt$}", y=0.6)

ax.plot(list(res[0]), list(resd[0]), lw=lw, color=color1)
#aw.set_xlabel("T")
ax.set_xticklabels(())
ax.grid(axis = 'x', color='0.8', linestyle=':')
ax.set_title(r"{AD: $\frac{\partial}{\partial \omega}\left(L(T, \omega)\right)$}", y=0.7, backgroundcolor="#FFFFFFDD")

ay.plot(list(res[0]), list(resd[1]), lw=lw, color=color1)
ay.set_xlabel("T")
ay.grid(axis = 'x', color='0.8', linestyle=':')
ay.set_title(r"{FD: $\frac{1}{2h}\left(L(T, \omega+h)-L(T, \omega-h)\right), h=0.1$}", y=0.7)

az0.plot(list(reszoom[0]), list(reszoom[1]), lw=lw, color=color1)
az0.set_ylabel(r"{$L(100, \omega)$}")

az1.plot(list(reszoom[2]), list(reszoom[3]), lw=lw, color=color1)
az1.set_xlabel(r"{$\omega$}")
az1.set_ylabel(r"{$L(1000, \omega)$}")

plt.savefig("cosine.pdf", bbox_inches='tight')


==> figures/dot_prod.py <==
import numpy as np

F = np.random.rand(4,5)
G = np.random.rand(3,4)
xd = np.random.rand(5,1)
yb = np.random.rand(1,3)

yd = G@F@xd
xb = yb@G@F
tempd = F@xd
tempb = yb@G

print("dot prod test at start of composition")
print(xb@xd)
print("dot prod test at end of composition")
print(yb@yd)
print("and in the middle")
print(tempb@tempd)


==> figures/gradcheck.py <==
import numpy as np
from mpmath import *
import matplotlib.pyplot as plt
from matplotlib import ticker

color1 = "#045a8d"
color2 = "#fdbb84"
lw=1.5

mp.prec = 53; mp.pretty = True

def dsqrt(x):
    return (mpf('1')/(mpf('2.0')*sqrt(x)))#*(mpf(1)+mpf('1e-10'))

def dsqrt_wrong(x):
    return mpf('0.5')-mpf('1e-8')

def check_grads(func, funcd):
    hs = np.logspace(-12,-2,1000)
    hlog = np.zeros(hs.shape)
    err1 = np.zeros(hs.shape)
    err2 = np.zeros(hs.shape)
    ref1 = np.zeros(hs.shape)
    ref2 = np.zeros(hs.shape)
    
    x = mpf('1.0')
    for i in range(len(hs)):
        h = hs[i]
        hlog[i] = log10(h)
        ady = funcd(x)
        fd1 = (func(x+h)-func(x))/(h)
        fd2 = (func(x+h)-func(x-h))/(2*h)
        err1[i] = log10(abs(ady-fd1))
        err2[i] = log10(abs(ady-fd2))
        ref1[i] = log10(h)-1
        ref2[i] = log10(h**2)-1
    return hs, hlog, err1, err2, ref1, ref2


fig = plt.figure(figsize=(7,2), constrained_layout=True)
plt.rcParams['text.usetex'] = True
plt.rcParams["font.family"] = "serif"
plt.rcParams["font.size"] = "10"
gs = fig.add_gridspec(1,2,wspace=0.0)
ax_1 = fig.add_subplot(gs[:, 0])
ax_2 = fig.add_subplot(gs[:, 1])
ms = 0.2 # marker spacing

hs, hlog, err1, err2, ref1, ref2 = check_grads(sqrt, dsqrt)
ax_1.plot(hlog, err1, lw=lw, color=color1)
ax_1.plot(hlog, err2, lw=lw, color=color2)
ax_1.plot(hlog, ref1, color='0.5', linestyle='--', lw=lw)
ax_1.plot(hlog, ref2, color='0.5', linestyle=':', lw=lw)
ax_1.set_ylim([-14,-2])
ax_1.xaxis.set_major_formatter(ticker.FormatStrFormatter("$10^{%d}$"))
ax_1.yaxis.set_major_formatter(ticker.FormatStrFormatter("$10^{%d}$"))
ax_1.grid(axis = 'y', color='0.8', linestyle=':')
ax_1.set_title(r"correct derivatives", x=0.5, y=1.0, pad=-15)
ax_1.set_xlabel(r"FD step size $h$")
ax_1.set_ylabel(r"reported error")

hs, hlog, err1, err2, ref1, ref2 = check_grads(sqrt, dsqrt_wrong)
ax_2.plot(hlog, err1, label='$1^{st}$ order FD', lw=lw, color=color1)
ax_2.plot(hlog, err2, label='$2^{nd}$ order FD', lw=lw, color=color2)
ax_2.plot(hlog, ref1, label='$1^{st}$ order reference', color='0.5', linestyle='--', lw=lw)
ax_2.plot(hlog, ref2, label='$2^{nd}$ order reference', color='0.5', linestyle=':', lw=lw)
ax_2.set_ylim([-14,-2])
ax_2.xaxis.set_major_formatter(ticker.FormatStrFormatter("$10^{%d}$"))
ax_2.yaxis.set_major_formatter(ticker.FormatStrFormatter("$10^{%d}$"))
ax_2.yaxis.set_major_formatter(ticker.NullFormatter())
ax_2.grid(axis = 'y', color='0.8', linestyle=':')
ax_2.set_title(r"wrong derivatives", x=0.5, y=1.0, pad=-15)
ax_2.legend(ncol=2, loc="lower center", bbox_to_anchor=(0.5, -0.05))
ax_2.set_xlabel(r"FD step size $h$")

plt.savefig("gradcheck.pdf")
#plt.show()


==> figures/heron.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import ticker
import math
from mpmath import *
mp.dps = 1000; mp.pretty = True

#fdbb84 orange, (or #fdcc8a)
#2b8cbe blue, or #045a8d
color1 = "#045a8d"
color2 = "#fdbb84"
lw=1.5

def f(a, x):
    return (a/x + x)*0.5

def f_d(a, ad, x, xd):
    res = f(a, x)
    res_d = ((ad-a*xd/x)/x+xd)*0.5
    return res, res_d

def heron(a, x0, n, tol=0):
    x = x0
    for i in range(n):
        if(abs(x-sqrt(2))<tol):
            break
        x = f(a, x)
    return x

def heron_d(a, ad, x0, n, tol=None):
    x = x0
    xd = 0
    for i in range(n):
        if(tol != None and log10(abs(x-sqrt(2)))<tol):
            break
        x, xd = f_d(a, ad, x, xd)
    return x, xd

#x: number of iterations
#y: error
#individual curves for different initial guesses
#shows rate of convergence for both
Tmin, Tmax = 0, 5
nsteps = Tmax - Tmin
w, h = nsteps, 4
res = [[0 for x in range(w)] for y in range(h)] 
resd = [[0 for x in range(w)] for y in range(h)] 
a = 2.0
ad = 1.0
for T in range(nsteps):
    res[0][T], resd[0][T] = T, T
    t, td = heron_d(a, ad, sqrt(2)*1.1, T)
    res[1][T], resd[1][T] = log10(abs(t-sqrt(2))), log10(abs(td-(1/(2*sqrt(2)))))
    t, td = heron_d(a, ad, sqrt(2)*1.01, T)
    res[2][T], resd[2][T] = log10(abs(t-sqrt(2))), log10(abs(td-(1/(2*sqrt(2)))))
    t, td = heron_d(a, ad, sqrt(2)*1.001, T)
    res[3][T], resd[3][T] = log10(abs(t-sqrt(2))), log10(abs(td-(1/(2*sqrt(2)))))

#x: quality of initial guess
#y: final error
#individual curves for different error tolerances
#shows that better initial guess means worse gradient accuracy
T0 = sqrt(2)-0.1
T1 = sqrt(2)+0.1
nsteps =1000
w, h = nsteps, 4
resz = [[0 for x in range(w)] for y in range(h)] 
resdz = [[0 for x in range(w)] for y in range(h)] 
for i in range(nsteps):
    x0 = T0 + (T1-T0)*(i+1)/nsteps
    resz[0][i], resdz[0][i] = x0, x0
    #t, td = heron_d(a, ad, x0, 100, 1e-2)
    #resz[1][i], resdz[1][i] = log10(abs(t-sqrt(2))), log10(abs(td-(1/(2*sqrt(2)))))
    t, td = heron_d(a, ad, x0, 100, -6)
    resz[2][i], resdz[2][i] = log10(abs(t-sqrt(2))), log10(abs(td-(1/(2*sqrt(2)))))
    #t, td = heron_d(a, ad, x0, 100, 1e-4)
    #resz[3][i], resdz[3][i] = log10(abs(t-sqrt(2))), log10(abs(td-(1/(2*sqrt(2)))))

#x: quality of initial guess
#y: final error
#individual curves for different error tolerances
#shows that better initial guess means worse gradient accuracy
T0 = 1e-6
nsteps =200
w, h = nsteps, 4
res = [[0 for x in range(w)] for y in range(h)] 
resd = [[0 for x in range(w)] for y in range(h)] 
for i in range(nsteps):
    x0 = sqrt(2) * (1+T0)
    T0 = T0*1.1
    res[0][i], resd[0][i] = log10(T0), log10(T0)
    #t, td = heron_d(a, ad, x0, 100, 1e-2)
    #resz[1][i], resdz[1][i] = log10(abs(t-sqrt(2))), log10(abs(td-(1/(2*sqrt(2)))))
    t, td = heron_d(a, ad, x0, 100, -6)
    res[2][i], resd[2][i] = log10(abs(t-sqrt(2))), log10(abs(td-(1/(2*sqrt(2)))))
    #t, td = heron_d(a, ad, x0, 100, 1e-4)
    #resz[3][i], resdz[3][i] = log10(abs(t-sqrt(2))), log10(abs(td-(1/(2*sqrt(2)))))

# Plot
fig = plt.figure(figsize=(7,2.5), constrained_layout=True)
plt.rcParams['text.usetex'] = True
plt.rcParams["font.family"] = "serif"
plt.rcParams["font.size"] = "10"
aw =  fig.add_subplot(1, 2, 2)
ax =  fig.add_subplot(1, 2, 1)
#ay =  fig.add_subplot(5, 1, 3)
#az0 = fig.add_subplot(5, 1, 4)
#az1 = fig.add_subplot(5, 1, 5)

#aw.plot(list(res[0]), list(res[1]), lw=0.5)
#aw.plot(list(res[0]), list(resd[1]), lw=0.5)
aw.plot(list(res[0]), list(res[2]), color=color1, lw=lw)
aw.plot(list(res[0]), list(resd[2]), color=color2, lw=lw)
aw.plot(list(res[0]), [-6]*len(res[0]), color='0.8', linestyle='dashed', lw=lw)
#aw.plot(list(res[0]), list(res[3]), lw=0.5)
#aw.plot(list(res[0]), list(resd[3]), lw=0.5)
aw.set_xlabel("initial error")
aw.set_ylabel("final error")
aw.xaxis.set_major_formatter(ticker.FormatStrFormatter('$10^{%d}$'))
aw.yaxis.set_major_formatter(ticker.FormatStrFormatter('$10^{%d}$'))

#ax.plot(list(resz[0]), list(resz[1]), lw=0.5)
#ax.plot(list(resz[0]), list(resdz[1]), lw=0.5)
ax.plot(list(resz[0]), list(resz[2]), label='$\sqrt{2}$', color=color1, lw=lw)
ax.plot(list(resz[0]), list(resdz[2]), label='AD of $\sqrt{2}$', color=color2, lw=lw)
ax.plot(list(resz[0]), [-6]*len(resz[0]), label='tolerance', color='0.8', linestyle='dashed', lw=lw)
#ax.plot(list(resz[0]), list(resz[3]), lw=0.5)
#ax.plot(list(resz[0]), list(resdz[3]), lw=0.5)
ax.set_xlabel("initial guess")
ax.set_ylabel("final error")
ax.set_yticks([-12,-10,-8,-6,-4,-2,0])
ax.yaxis.set_major_formatter(ticker.FormatStrFormatter('$10^{%d}$'))
ax.legend()

#ax.plot(list(res[0]), list(resd[0]), lw=0.5)
#ax.set_xlabel("end time")
#ax.set_ylabel("average AD")
#
#ay.plot(list(res[0]), list(resd[1]), lw=0.5)
#ay.set_xlabel("end time")
#ay.set_ylabel("average FD")
#
#az0.plot(list(reszoom[0]), list(reszoom[1]), lw=0.5)
#az0.set_xlabel("frequency")
#az0.set_ylabel(f"average at T={T0}")
#
#az1.plot(list(reszoom[2]), list(reszoom[3]), lw=0.5)
#az1.set_xlabel("frequency")
#az1.set_ylabel(f"average at T={T1}")

plt.savefig("heron.pdf", bbox_inches='tight')


==> figures/integral.py <==
import numpy as np
import matplotlib.pyplot as plt

color1 = "#045a8d"
color2 = "#fdbb84"
lw=1.5

def f(x, t):
    if x<t:
        return 1
    else:
        return 0

def integrate(t, resolution, start=0.0, end=1.0):
    step = (end-start)/resolution
    xs = np.linspace(0+step/2, end-step/2, resolution)
    sum = 0
    for x in xs:
        sum = sum + f(x, t)/(resolution)
    return sum

def integrate_exact(t, start=0.0, end=1.0):
    if(t <= start):
        return 0.0
    elif(t >= end):
        return end-start
    else:
        return t-start

def integrate_d(t, resolution, start=0.0, end=1.0):
    return 0.0

def integrate_exact_d(t, start=0.0, end=1.0):
    if(t<start or t>end):
        return 0.0
    else:
        return 1.0

def integrate_fd(t, resolution, dx, start=0.0, end=1.0):
    return (integrate(t+0.5*dx, resolution, start, end) - integrate(t-0.5*dx, resolution, start, end))/(dx)

def integrate_exact_fd(t, dx, start=0.0, end=1.0):
    return (integrate_exact(t+0.5*dx, start, end) - integrate_exact(t-0.5*dx, start, end))/(dx)

plotres = 1000
intres0 = 5
intres1 = 25
intres2 = 125
ts = np.linspace(-0.5, 1.5, plotres)
rs = np.zeros((4, plotres))
rsd = np.zeros((8, plotres))
dx = (1.0/10)

for i in range(plotres):
    t = ts[i]
    rs[0][i] = integrate_exact(t)
    rs[1][i] = integrate(t, intres0)
    rs[2][i] = integrate(t, intres1)
    rs[3][i] = integrate(t, intres2)
    rsd[0][i] = integrate_exact_d(t)
    rsd[1][i] = integrate_exact_fd(t, dx)
    rsd[2][i] = integrate_d(t, intres0)
    rsd[3][i] = integrate_fd(t, intres0, dx)
    rsd[4][i] = integrate_d(t, intres1)
    rsd[5][i] = integrate_fd(t, intres1, dx)
    rsd[6][i] = integrate_d(t, intres2)
    rsd[7][i] = integrate_fd(t, intres2, dx)

fig = plt.figure(figsize=(7,3), constrained_layout=False)
gs = fig.add_gridspec(3,4,wspace=0.4)
ax_inta = fig.add_subplot(gs[0, 2-2])
ax_intb = fig.add_subplot(gs[0, 3-2])
ax_intc = fig.add_subplot(gs[0, 4-2])
ax_intd = fig.add_subplot(gs[0, 5-2])
ax_drva = fig.add_subplot(gs[1, 2-2])
ax_drvb = fig.add_subplot(gs[1, 3-2])
ax_drvc = fig.add_subplot(gs[1, 4-2])
ax_drvd = fig.add_subplot(gs[1, 5-2])
ax_fdfa = fig.add_subplot(gs[2, 2-2])
ax_fdfb = fig.add_subplot(gs[2, 3-2])
ax_fdfc = fig.add_subplot(gs[2, 4-2])
ax_fdfd = fig.add_subplot(gs[2, 5-2])
plt.rcParams['text.usetex'] = True
plt.rcParams["font.family"] = "serif"
plt.rcParams["font.size"] = "10"

ax_inta.set_xticklabels(())
ax_intb.set_xticklabels(())
ax_intc.set_xticklabels(())
ax_intd.set_xticklabels(())
ax_intb.set_yticklabels(())
ax_intc.set_yticklabels(())
ax_intd.set_yticklabels(())


ax_inta.plot(list(ts), list(rs[0]), lw=lw, color=color1)
#ax_inta.set_xlabel("t")
ax_inta.set_ylabel("original")
ax_inta.set_title("$\int_0^t f(x) dx$")

ax_intb.plot(list(ts), list(rs[1]), lw=lw, color=color2)
#ax_intb.set_xlabel("t")
ax_intb.set_title(r"$\sum_{\mathit{coarse}} f(x)$")

ax_intc.plot(list(ts), list(rs[2]), lw=lw, color=color2)
#ax_intc.set_xlabel("t")
ax_intc.set_title(r"$\sum_{\mathit{medium}} f(x)$")

ax_intd.plot(list(ts), list(rs[3]), lw=lw, color=color2)
#ax_intd.set_xlabel("t")
ax_intd.set_title(r"$\sum_{\mathit{fine}} f(x)$")

ax_drva.set_ylim([-0.25, 1.25])
ax_drvb.set_ylim([-0.25, 1.25])
ax_drvc.set_ylim([-0.25, 1.25])
ax_drvd.set_ylim([-0.25, 1.25])
ax_drva.set_xticklabels(())
ax_drvb.set_xticklabels(())
ax_drvc.set_xticklabels(())
ax_drvd.set_xticklabels(())
ax_drvb.set_yticklabels(())
ax_drvc.set_yticklabels(())
ax_drvd.set_yticklabels(())
ax_drva.plot(list(ts), list(rsd[0]), lw=lw, color=color1)
#ax_drva.set_xlabel("t")
ax_drva.set_ylabel("AD")
#ax_drva.set_title(r"$\int_0^t f(x) dx$")

ax_drvb.plot(list(ts), list(rsd[2]), lw=lw, color=color2)
#ax_drvb.set_xlabel("t")
#ax_drvb.set_title(r"$\frac{\partial}{\partial t}\sum_c f(x) dx$")

ax_drvc.plot(list(ts), list(rsd[4]), lw=lw, color=color2)
#ax_drvc.set_xlabel("t")
#ax_drvc.set_title(r"$\frac{\partial}{\partial t}\sum_m f(x) dx$")

ax_drvd.plot(list(ts), list(rsd[6]), lw=lw, color=color2)
#ax_drvd.set_xlabel("t")
#ax_drvd.set_title(r"$\frac{\partial}{\partial t}\sum_f f(x) dx$")

ax_fdfa.set_ylim([-0.25, 1.25])
ax_fdfb.set_ylim([-0.25, 1.25])
ax_fdfc.set_ylim([-0.25, 1.25])
ax_fdfd.set_ylim([-0.25, 1.25])
ax_fdfb.set_yticklabels(())
ax_fdfc.set_yticklabels(())
ax_fdfd.set_yticklabels(())
ax_fdfa.plot(list(ts), list(rsd[1]), lw=lw, color=color1)
ax_fdfa.set_xlabel("t")
ax_fdfa.set_ylabel("FD")
#ax_fdfa.set_title(r"FD of $\int_0^t f(x) dx$")

ax_fdfb.plot(list(ts), list(rsd[3]), lw=lw, color=color2)
ax_fdfb.set_xlabel("t")
#ax_fdfb.set_title(r"FD of $\sum_c f(x) dx$")

ax_fdfc.plot(list(ts), list(rsd[5]), lw=lw, color=color2)
ax_fdfc.set_xlabel("t")
#ax_fdfc.set_title(r"FD of $\sum_m f(x) dx$")

ax_fdfd.plot(list(ts), list(rsd[7]), lw=lw, color=color2)
ax_fdfd.set_xlabel("t")
#ax_fdfd.set_title(r"FD of $\sum_f f(x) dx$")

#ax_func.legend()
#handles5, labels5 = a5.get_legend_handles_labels()
#a1.legend(handles5, labels5)


plt.savefig("integral.pdf", bbox_inches='tight')


==> figures/log_fn.py <==
import numpy as np
import matplotlib.pyplot as plt
from mpmath import *
mp.pretty = True

color1 = "#045a8d"
color2 = "#fdbb84"
lw=1.0

precise = 1000
singlep = 24
doublep = 53

def f(x):
    return log(exp(x)-mpf(1))

def f_d(x):
    return exp(x)/(exp(x)-mpf(1))

def rel_err_f(x, prec):
    with workprec(prec):
        y = f(x)
    with workprec(precise):
        err = y - f(x)
        relerr = abs(err / y)
    return relerr

def rel_err_f_d(x, prec):
    with workprec(prec):
        y = f_d(x)
    with workprec(precise):
        err = y - f_d(x)
        relerr = abs(err / y)
    return relerr

x = np.linspace(0.01, 0.5, 500)
x_dbl = np.logspace(-12, -6, 500)
x_sgl = np.logspace(-6, 0, 500)

res_32 = list(map(lambda i: rel_err_f(i, singlep), x_sgl))
resd_32 = list(map(lambda i: rel_err_f_d(i, singlep), x_sgl))
res_64 = list(map(lambda i: rel_err_f(i, doublep), x_dbl))
resd_64 = list(map(lambda i: rel_err_f_d(i, doublep), x_dbl))

# Plot
fig = plt.figure(figsize=(7,2), constrained_layout=False)
plt.rcParams['text.usetex'] = True
plt.rcParams["font.family"] = "serif"
plt.rcParams["font.size"] = "10"

#ax = fig.add_subplot(1, 1, 1)
a32 = fig.add_subplot(1, 2, 1)
a64 = fig.add_subplot(1, 2, 2)

a32.plot(x_sgl, res_32, lw=lw, color=color1)
a32.plot(x_sgl, resd_32, lw=lw, color=color2)
a32.set_xlabel("x")
a32.set_xscale('log')
a32.set_yscale('log')
#a32.set_xticklabels(())
a32.grid(axis = 'x', color='0.8', linestyle=':')
a32.set_title("Single precision")

a64.plot(x_dbl, res_64, lw=lw, color=color1)
a64.plot(x_dbl, resd_64, lw=lw, color=color2)
a64.set_xlabel("x")
a64.set_xscale('log')
a64.set_yscale('log')
#a64.set_xticklabels(())
a64.grid(axis = 'x', color='0.8', linestyle=':')
a64.set_title("Double precision")

a32.set_ylabel("relative err")
a64.legend([r"{$f(x) = \log(e^{x} - 1)$}", r"{$f'(x) = \frac{e^{x}}{e^{x} - 1}$}"])
#a32.set_yscale("log")
#a64.set_yscale("log")
plt.savefig("log.pdf", bbox_inches='tight')


==> figures/lorenz.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import ticker
from mpmath import *
mp.prec = 53; mp.pretty = True

color1 = "#045a8d"
color2 = "#fdbb84"

def lorenz(xyz, *, s=mpf('10'), r=mpf('28'), b=mpf('2.667')):
    """
    Parameters
    ----------
    xyz : array-like, shape (3,)
       Point of interest in three dimensional space.
    s, r, b : float
       Parameters defining the Lorenz attractor.

    Returns
    -------
    xyz_dot : array, shape (3,)
       Values of the Lorenz attractor's partial derivatives at *xyz*.
    """
    x, y, z = xyz
    x_dot = s*(y - x)
    y_dot = r*x - y - x*z
    z_dot = x*y - b*z
    return x_dot, y_dot, z_dot

def lorenz_d(xyz, xyzd, s=mpf('10'), r=mpf('28'), rd=mpf('1.0'), b=mpf('2.667')):
    x, y, z = xyz
    xd, yd, zd = xyzd
    x_dot = s*(y - x)
    x_dotd = s*(yd-xd)
    y_dot = r*x - y - x*z
    y_dotd = x*rd + (r-z)*xd - yd - x*zd
    z_dot = x*y - b*z
    z_dotd = y*xd + x*yd - b*zd
    return (x_dot, y_dot, z_dot), (x_dotd, y_dotd, z_dotd)

def lorenz_time(num_steps, s=mpf('10'), r=mpf('28'), b=mpf('2.667')):
    dt = mpf('0.01')
    h, w = num_steps+1, 3
    xyzs = [[mpf('0') for x in range(w)] for y in range(h)] 
    sums = [[mpf('0') for x in range(w)] for y in range(h)] 
    xyzs[0] = (mpf('0'), mpf('1'), mpf('1.05'))
    sums[0] = (mpf('0'), mpf('1'), mpf('1.05'))
    for i in range(num_steps):
        xyzdot = lorenz(xyzs[i], r=r)
        for j in range(3):
            xyzs[i + 1][j] = xyzs[i][j] + xyzdot[j] * dt
            sums[i + 1][j] = sums[i][j] + xyzs[i + 1][j]
    for i in range(1,num_steps+1):
        for j in range(3):
            sums[i][j] = sums[i][j] / (i+1)
    return xyzs, sums

def lorenz_time_d(num_steps, s=mpf('10'), r=mpf('28'), rd=mpf('1'), b=mpf('2.667')):
    dt = mpf('0.01')
    h, w = num_steps+1, 3
    xyzs = [[0 for x in range(w)] for y in range(h)] 
    xyzsd = [[0 for x in range(w)] for y in range(h)] 
    sums = [[0 for x in range(w)] for y in range(h)] 
    sumsd = [[0 for x in range(w)] for y in range(h)] 
    xyzs[0] = (mpf('0'), mpf('1'), mpf('1.05'))
    sums[0] = (mpf('0'), mpf('1'), mpf('1.05'))
    xyzsd[0] = (mpf('0'), mpf('0'), mpf('0'))
    sumsd[0] = (mpf('0'), mpf('0'), mpf('0'))
    for i in range(num_steps):
        xyzdot, xyzdotd = lorenz_d(xyzs[i], xyzsd[i], r=r, rd=rd)
        for j in range(3):
            xyzs[i + 1][j] = xyzs[i][j] + xyzdot[j] * dt
            xyzsd[i + 1][j] = xyzsd[i][j] + xyzdotd[j] * dt
            sums[i + 1][j] = sums[i][j] + xyzs[i + 1][j]
            sumsd[i + 1][j] = sumsd[i][j] + xyzsd[i + 1][j]
    for i in range(1,num_steps+1):
        for j in range(3):
            sums[i][j] = sums[i][j] / (i+1)
            sumsd[i][j] = sumsd[i][j] / (i+1)
    return xyzs, xyzsd, sums, sumsd

def lorenz_time_fd(num_steps, s=mpf('10'), r=mpf('28'), dr=mpf('0.1'), b=mpf('2.667')):
    xyzs, sums = lorenz_time(num_steps, s, r, b)
    _, sums1 = lorenz_time(num_steps, s, r+dr, b)
    sumsd = [[(x[1][0]-x[0][0])/dr, (x[1][1]-x[0][1])/dr, (x[1][2]-x[0][2])/dr] for x in zip(sums, sums1)]
    return xyzs, sums, sumsd

def lorenz_r(num_steps, num_res):
    h, w = num_res, 3
    sumr = [[0 for x in range(w)] for y in range(h)] 
    for i in range(num_res):
        r = 27 + 2*i/num_res
        _, sr = lorenz_time(num_steps, r=r)
        sumr[i] = sr[-1]
    return sumr

num_steps = 1000000
#num_steps = 1000
num_steps_low = 1000
r0 = mpf('27.9')
r1 = mpf('28.0')
dr = mpf('0.1')
lw = mpf('1.5')
# for plotting 3d trajectory
xyzs0, _, _, _ = lorenz_time_d(num_steps_low, r=r0, rd=1)
xyzs1, _, _, _ = lorenz_time_d(num_steps_low, r=r1, rd=1)
# for plotting AD and primal time-average
_, _, sums0, sumsd0 = lorenz_time_d(num_steps, r=r0, rd=1)
_, _, sums1, sumsd1 = lorenz_time_d(num_steps, r=r1, rd=1)
# for plotting FD time-average
_, _, sumsfd0 = lorenz_time_fd(num_steps, r=r0, dr=dr)
_, _, sumsfd1 = lorenz_time_fd(num_steps, r=r1, dr=dr)

# Plot
fig = plt.figure(figsize=(7,3.5), constrained_layout=True)
plt.rcParams['text.usetex'] = True
plt.rcParams["font.family"] = "serif"
plt.rcParams["font.size"] = "10"

gs = fig.add_gridspec(3,6,wspace=0.4)
ax_traj = fig.add_subplot(gs[:, 0:3], projection='3d')
ax_avge = fig.add_subplot(gs[0, 3:6])
ax_adif = fig.add_subplot(gs[1, 3:6])
ax_fdif = fig.add_subplot(gs[2, 3:6])
ms = 0.2 # marker spacing

ax_traj.plot(list(x[0] for x in xyzs0), list(x[1] for x in xyzs0), list(x[2] for x in xyzs0), lw=lw, label=f"r={r0}", color=color1)
ax_traj.plot(list(x[0] for x in xyzs1), list(x[1] for x in xyzs1), list(x[2] for x in xyzs1), lw=lw, label=f"r={r1}", color=color2)
ax_traj.set_xlabel("X Axis")
ax_traj.set_ylabel("Y Axis")
ax_traj.set_zlabel("Z Axis")
ax_traj.set_title("Lorenz Attractor")
ax_traj.legend(loc='upper center', bbox_to_anchor=(0.5, -0.05),
          ncol=2, fancybox=True, shadow=True)

ax_avge.plot(range(num_steps+1), list(x[0] for x in sums0), lw=lw, label=f"r={r0}", color=color1)
ax_avge.plot(range(num_steps+1), list(x[0] for x in sums1), lw=lw, label=f"r={r1}", color=color2)
ax_avge.xaxis.set_major_formatter(ticker.NullFormatter())
ax_avge.set_ylim([-2,2])
ax_avge.set_xlim([0,num_steps])
ax_avge.set_xticks(np.arange(0, num_steps+1, num_steps/5))
ax_avge.grid(axis = 'x', color='0.8', linestyle=':')
#ax_avge.set_xlabel("T")
ax_avge.set_title(r"{\small Average X:} $L_x(r,T)=\int_0^T l_x(r, t) dt$", x=1-0.56, y=0.0, pad=6)
#ax_avge.set_title("Time-averaged X coordinate")

ax_adif.plot(range(num_steps+1), list(log(abs(x[0])) for x in sumsd0), lw=lw, label=f"r={r0}", color=color1)
ax_adif.plot(range(num_steps+1), list(log(abs(x[0])) for x in sumsd1), lw=lw, label=f"r={r1}", color=color2)
print(len(sumsd1))
print(sumsd1[-1])
ax_adif.yaxis.set_major_formatter(ticker.FormatStrFormatter("$10^{%d}$"))
ax_adif.xaxis.set_major_formatter(ticker.NullFormatter())
ax_adif.set_xlim([0,num_steps])
ax_adif.set_xticks(np.arange(0, num_steps+1, num_steps/5))
ax_adif.set_yticks((0, 5000, 10000))
ax_adif.grid(axis = 'x', color='0.8', linestyle=':')
#ax_adif.set_xlabel("T")
ax_adif.set_title(r"{\small AD of average:} $\frac{\partial}{\partial r}\left(L_x(r,T)\right)$", x=1-0.67, y=1.0, pad=-15)
#ax_adif.set_title("AD of average")

ax_fdif.plot(range(num_steps+1), list(x[0] for x in sumsfd0), lw=lw, label=f"r={r0}", color=color1)
ax_fdif.plot(range(num_steps+1), list(x[0] for x in sumsfd1), lw=lw, label=f"r={r1}", color=color2)
ax_fdif.set_xlim([0,num_steps])
ax_fdif.set_xticks(np.arange(0, num_steps+1, num_steps/5))
ax_fdif.grid(axis = 'x', color='0.8', linestyle=':')
ax_fdif.set_ylim([-15,15])
ax_fdif.set_xlabel("T")
ax_fdif.set_title(r"{\small FD:} $\frac{1}{h}\left(L_x(r+h,T)-L_x(r,T)\right), h=0.1$", x=1-0.495, y=0.0, pad=6)
ax_fdif.xaxis.set_major_formatter(ticker.FormatStrFormatter("%d"))
#ax_fdif.set_title("finite differences")

plt.savefig("lorenz.pdf")

